Learning Feature Aggregation in Temporal Domain for Re-Identification

Person re-identification is a standard and established problem in the computer vision community. In recent years, vehicle re-identification is also getting more attention. In this paper, we focus on both these tasks and propose a method for aggregation of features in temporal domain as it is common to have multiple observations of the same object. The aggregation is based on weighting different elements of the feature vectors by different weights and it is trained in an end-to-end manner by a Siamese network. The experimental results show that our method outperforms other existing methods for feature aggregation in temporal domain on both vehicle and person re-identification tasks. Furthermore, to push research in vehicle re-identification further, we introduce a novel dataset CarsReId74k. The dataset is not limited to frontal/rear viewpoints. It contains 17,681 unique vehicles, 73,976 observed tracks, and 277,236 positive pairs. The dataset was captured by 66 cameras from various angles.

==> images/viewpoints/generate.py <==
# -*- coding: utf-8 -*-
from libsj.utils import *
import pandas as pd

import random
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import mpl_toolkits.mplot3d.art3d as art3d
from matplotlib.patches import Circle
import matplotlib.colors as colors
import scipy.misc
import os
import numpy as np
import shutil
import math
from matplotlib.ticker import MaxNLocator,FuncFormatter


#%%
def plot_viewpoints(viewpoints, color_data, output_file):
    fig = plt.figure(figsize=(12,6))
    ax = fig.add_subplot(111, projection="3d")
    ax.plot([-10,10], [0,0], [0,0], color="#A40000", lw=2, ls="--")
    ax.plot([0,0], [-10,10], [0,0], color="green", lw=2, ls="--")
    ax.plot([10], [0], [0], lw=0, ls=None, color="#A40000", marker="o", markersize=10)
    p = ax.scatter(viewpoints[:,0], viewpoints[:,1], viewpoints[:,2], 
            marker=".", depthshade=False, lw=0,)
    
    
    #cbaxes = fig.add_axes([0.7, 0.25, 0.015, 0.5]) 
    #fig.colorbar(p, cax = cbaxes)
    p = Circle((0, 0), 10, fill=False, edgecolor="orange", lw=2)
    ax.add_patch(p)
    art3d.pathpatch_2d_to_3d(p, z=0, zdir="z")
    #p2 = Circle((0, 0), 10, fill=False, edgecolor="orange", lw=2)    
    #ax.add_patch(p2)
    #art3d.pathpatch_2d_to_3d(p2, z=0, zdir="x")
            
    ax.set_axis_off()
    plt.tight_layout()
    ax.view_init(15,20)
    
    fig.savefig(output_file + ".png", dpi=500 ,bbox_inches="tight",pad_inches=0.001)
    #plt.show()
    plt.clf()
   
#%%
plot_viewpoints(viewpoints, ae[:,1], "viewpoints_all")

#%%
def getFocal(vp1, vp2, pp):
    return math.sqrt(- np.dot(vp1[0:2]-pp[0:2], vp2[0:2]-pp[0:2]))

#%%
def getViewpoint(p, vp1, vp2, pp):
    try:
        focal = getFocal(vp1, vp2, pp)
    except ValueError:
        return None
    vp1W = np.concatenate((vp1[0:2]-pp[0:2], [focal]))    
    vp2W = np.concatenate((vp2[0:2]-pp[0:2], [focal]))    
    ppW = np.concatenate((pp[0:2], [0])) 
    pW = normalizeVec(np.concatenate((p[0:2]-pp[0:2], [focal])))
    vp3W = np.cross(vp1W, vp2W)
    vp1W, vp2W, vp3W = tuple(map(lambda u: u/np.linalg.norm(u), [vp1W, vp2W, vp3W]))
    viewPoint = [np.dot(pW, v) for v in [vp1W, vp2W, vp3W]] 
    
    if viewPoint[2] < 0:
        vp2W = -vp2W
        vp3W = np.cross(vp1W, vp2W)
        vp1W, vp2W, vp3W = tuple(map(lambda u: u/np.linalg.norm(u), [vp1W, vp2W, vp3W]))
        viewPoint = [np.dot(pW, v) for v in [vp1W, vp2W, vp3W]] 

    return viewPoint
    
#%%
def xyz2ae(vec):
    x,y,z = vec
    elev = math.asin(z)
    az = math.atan2(y,x)                           
    return az, elev

#%%
def normalizeVec(v):
    norm=np.linalg.norm(v)
    if norm==0:
        return v
    return v/norm

samples = pd.read_hdf("/mnt/matylda1/ispanhel/Datasets/CarsReId30k/CarsReId30k.h5", "samples")
_cameras = pd.read_hdf("/mnt/matylda1/ispanhel/Datasets/CarsReId30k/CarsReId30k.h5", "cameras")
cameras = {i.Index:i for i in _cameras.itertuples()}


viewpoints = []
pbar = progress_bar("computing viewpoints", len(samples))
for pbar_ind, sample in enumerate(samples.itertuples(), start=1):
    cam_params = cameras[sample.video]
    vp1 = np.concatenate((cam_params.vp1, [1]))
    vp2 = np.concatenate((cam_params.vp2, [1]))
    pp = np.concatenate((cam_params.pp, [1]))
    
    for vehicle in sample.instances.itertuples():
        bb =  np.concatenate((vehicle.BB3D, np.ones((8,1))), axis=1)
        center = np.cross(np.cross(bb[0], bb[2]), np.cross(bb[1], bb[3]))
        center = center/center[2]
        #x,y,w,h = vehicle.BB2D
        #center = np.array([x+w/2, y+h/2, 1])
        vpt = getViewpoint(center, vp1, vp2, pp)
        vpt[1] = -vpt[1]

        viewpoints.append(vpt)
    pbar.update(pbar_ind)
pbar.finish()



ae = np.array(list(map(xyz2ae, viewpoints)))*180./math.pi
viewpoints = 10*np.array(viewpoints)

#%%
plot_viewpoints(viewpoints, ae[:,1], "viewpoints_all")


